Griffiths-Dwork Reduction For Smooth Hypersurfaces in Grassmannians

We give an explicit Griffiths-Dwork pole-order reduction algorithm for a smooth hypersurface $Z$ in a Grassmannian $\mathrm{Gr}(k,n)$. Under two arithmetic conditions on $k,n$, and the degree of $Z$, the residue construction describes the Hodge filtration on the middle cohomology of the complement in terms of the Jacobian ring. We explicitly characterize the required cohomological vanishings. As applications, we compute group representations on the vanishing cohomology of two symmetric hyperplane sections of $\mathrm{Gr}(3,10)$ and deduce maximal Picard rank for their associated Debarre-Voisin fourfolds. We also compute a Picard-Fuchs equation for a pencil of symmetric Gushel-Mukai fivefolds.

==> anc/README.md <==
# Computational supplement for Section 5

Both scripts were tested with the standard SageMath 10.6 distribution, which includes GAP and Singular.  The Debarre–Voisin script reads its two change-of-basis matrices from the accompanying `coordinate_bases.json` file.

Run either command from this folder.

```sh
sage debarre_voisin.sage
sage pencil_calculations.sage
```

## Debarre–Voisin fourfolds

`debarre_voisin.sage` constructs the ten-dimensional representation $V_{10}$ of each group from permutations, then computes its invariant trivector in the coordinates of Section 5.

- For $\mathrm{PSL}_2(\mathbb F_{11})$, `psl_action` constructs $V_{10}$ as the exterior square of a five-dimensional irreducible representation.
- For $A_7$, `a7_action` constructs $V_{10}$ as a ten-dimensional eigenspace in $\bigwedge^3 U$, where $U\subset\mathbb Q^7$ is the sum-zero permutation representation.

The two matrices in `coordinate_bases.json` specify the coordinate changes from Andrew Huchala's Grassmannian computations.  Under each key, `PSL211` or `A7`, the columns of the matrix $T$ are the paper's ten coordinate covectors expressed in the constructed dual basis.  An entry $[c_0,\ldots,c_r]$ represents $\sum_i c_i\zeta_n^i$, with $n=11$ for `PSL211` and $n=7$ for `A7`.

If $M(g)$ acts on $V_{10}$, then `paper_coordinates` computes the action on the paper's covectors as $S(g)=T^{-1}M(g)^{-\mathsf T}T$.  To obtain the Plücker coefficients of the invariant form $f$, `invariant_form` finds the common fixed line of the two exterior-cube generator matrices over a finite field and checks that a lifted generator is fixed over $\mathbb Q(\zeta_n)$.  The Plücker indices run from 0 to 9.

For each $f$, the infinitesimal action of the 100 matrix units has rank 100 modulo 113.  The script decomposes the resulting quotient character in manuscript column order.  For $\mathrm{PSL}_2(\mathbb F_{11})$, `song_coordinates` finds the coordinate permutation taking $f$ to the negative of equation (2) in Jieao Song's *A special Debarre–Voisin fourfold*.  For $A_7$, `smooth_charts` computes the Jacobian ideal and obtains the unit ideal on each of the 120 standard charts of $\mathrm{Gr}(3,10)$ over $\mathbb F_{113}$.

## Gushel–Mukai pencil

The numbered stages in `pencil_calculations.sage` compute the Picard–Fuchs equation for $f_t=f_0+t f_\infty$.

1. Construct $V_5$ from the action of $A_5$ on its six Sylow-5 subgroups.  Decompose $\bigwedge^2 V_5^\vee$, compute the $A_4$-fixed dimension of each summand, and solve for the invariant quadrics giving $f_0$ and $f_\infty$.
2. Prove smoothness at $t=2$ on all ten standard charts modulo 101.  At each of $t=0,1,\infty$, exhibit a rational plane where the fiber equation and all six chart derivatives vanish.
3. Average standard Plücker monomials over $A_4$.  The resulting invariant spaces in degrees 1, 3, and 5 have dimensions 1, 15, and 96, respectively.
4. Reduce at pole orders 5 and 4 over $\mathbb Q(t)$.  The script prints the operator $D^2+P(t)D+Q(t)$, where $D=d/dt$ and the paper's coefficients are $\lambda=-P$ and $\mu=-Q$.
5. Reduce $p_{12}f_\infty$ in the Jacobian ring at $t=2$.  The nonzero remainder shows that the residue and its first derivative are generically independent, so the second-order operator is minimal.


==> anc/coordinate_bases.json <==
{
  "A7": [
    [["1"],["0","1/4","1/4","0","1/4","-1/4","1/4"],["0","1/4","1/4","1/4","1/4","0","-1/4"],["0","1/4","1/4","-1/4","1/4","1/4","0"],["0","3/8","3/8","0","-1/8","-3/8","-1/8"],["0","3/8","-1/8","-1/8","3/8","0","-3/8"],["0","-1/8","3/8","-3/8","3/8","-1/8","0"],["0","0","1/2","0","0","1/2","1/2"],["0","1/2","0","1/2","0","0","1/2"],["0","0","0","1/2","1/2","1/2","0"]],
    [["-1"],["0","0","1/4","1/2","1/4","0","0"],["0","1/4","1/4","0","0","1/2","0"],["0","1/4","0","0","1/4","0","1/2"],["0","-1/2","-1/8","1/4","-1/8","-1/2","0"],["0","-1/8","-1/8","0","-1/2","1/4","-1/2"],["0","-1/8","-1/2","-1/2","-1/8","0","1/4"],["0","0","-1/2","0","-1/2","0","-1/2"],["0","-1/2","-1/2","-1/2","0","0","0"],["0","-1/2","0","0","-1/2","-1/2","0"]],
    [["0","1","1","0","1","0","0"],["0","1/4","0","0","-1/4","1/4","1/4"],["0","0","-1/4","1/4","1/4","0","1/4"],["0","-1/4","1/4","1/4","0","1/4","0"],["0","3/8","0","0","1/8","3/8","3/8"],["0","0","1/8","3/8","3/8","0","3/8"],["0","1/8","3/8","3/8","0","3/8","0"],["0","-1/2","-1/2","-1","0","0","-1/2"],["0","-1/2","0","-1/2","-1/2","-1","0"],["0","0","-1/2","0","-1/2","-1/2","-1"]],
    [["0","-1","-1","0","-1","0","0"],["0","1/4","-1/4","-1/4","0","-1/4","0"],["0","-1/4","0","0","1/4","-1/4","-1/4"],["0","0","1/4","-1/4","-1/4","0","-1/4"],["0","-1/8","-3/8","-3/8","0","-3/8","0"],["0","-3/8","0","0","-1/8","-3/8","-3/8"],["0","0","-1/8","-3/8","-3/8","0","-3/8"],["0","0","1/2","0","1/2","1/2","1"],["0","1/2","1/2","1","0","0","1/2"],["0","1/2","0","1/2","1/2","1","0"]],
    [["-1"],["0","-1/4","1/4","-1/4","0","-1/4","-1/4"],["0","1/4","0","-1/4","-1/4","-1/4","-1/4"],["0","0","-1/4","-1/4","1/4","-1/4","-1/4"],["0","1/8","3/8","1/8","0","-3/8","-3/8"],["0","3/8","0","-3/8","1/8","1/8","-3/8"],["0","0","1/8","-3/8","3/8","-3/8","1/8"],["0","-1/2","-1/2","0","0","-1/2","0"],["0","-1/2","0","0","-1/2","0","-1/2"],["0","0","-1/2","-1/2","-1/2","0","0"]],
    [["0","0","0","1","0","1","1"],["0","1/4","1/4","1/2","1/4","1/2","1/2"],["0","1/4","1/4","1/2","1/4","1/2","1/2"],["0","1/4","1/4","1/2","1/4","1/2","1/2"],["0","-1/8","-1/8","1/4","-1/8","1/4","1/4"],["0","-1/8","-1/8","1/4","-1/8","1/4","1/4"],["0","-1/8","-1/8","1/4","-1/8","1/4","1/4"],["0","1/2","1/2","1","1/2","1","1"],["0","1/2","1/2","1","1/2","1","1"],["0","1/2","1/2","1","1/2","1","1"]],
    [["-1"],["0","0","1/2","0","0","1/4","1/4"],["0","1/2","0","1/4","0","0","1/4"],["0","0","0","1/4","1/2","1/4","0"],["0","-1/2","1/4","-1/2","0","-1/8","-1/8"],["0","1/4","0","-1/8","-1/2","-1/2","-1/8"],["0","0","-1/2","-1/8","1/4","-1/8","-1/2"],["0","0","0","0","-1/2","-1/2","-1/2"],["0","0","-1/2","-1/2","0","0","-1/2"],["0","-1/2","0","-1/2","0","-1/2","0"]],
    [["0","0","0","-1","0","-1","-1"],["0","-1/4","-1/4","1/4","0","0","-1/4"],["0","-1/4","0","-1/4","-1/4","1/4","0"],["0","0","-1/4","0","-1/4","-1/4","1/4"],["0","-3/8","-3/8","-1/8","0","0","-3/8"],["0","-3/8","0","-3/8","-3/8","-1/8","0"],["0","0","-3/8","0","-3/8","-3/8","-1/8"],["0","1/2","0","0","1","1/2","1/2"],["0","0","1","1/2","1/2","0","1/2"],["0","1","1/2","1/2","0","1/2","0"]],
    [["-1"],["0","1/4","0","-1/4","-1/4","-1/4","-1/4"],["0","0","-1/4","-1/4","1/4","-1/4","-1/4"],["0","-1/4","1/4","-1/4","0","-1/4","-1/4"],["0","3/8","0","-3/8","1/8","1/8","-3/8"],["0","0","1/8","-3/8","3/8","-3/8","1/8"],["0","1/8","3/8","1/8","0","-3/8","-3/8"],["0","-1/2","0","0","-1/2","0","-1/2"],["0","0","-1/2","-1/2","-1/2","0","0"],["0","-1/2","-1/2","0","0","-1/2","0"]],
    [["1"],["0","-1/4","0","0","-1/4","0","-1/2"],["0","0","-1/4","-1/2","-1/4","0","0"],["0","-1/4","-1/4","0","0","-1/2","0"],["0","1/8","1/2","1/2","1/8","0","-1/4"],["0","1/2","1/8","-1/4","1/8","1/2","0"],["0","1/8","1/8","0","1/2","-1/4","1/2"],["0","1/2","0","0","1/2","1/2","0"],["0","0","1/2","0","1/2","0","1/2"],["0","1/2","1/2","1/2","0","0","0"]]
  ],
  "PSL211": [
    [["4/11","1/11","0","2/11","0","1/11","4/11","0","5/11","5/11"],["1/11","1/11","2/11","0","-4/11","-4/11","0","2/11","1/11","1/11"],["-1/11","-1/11","-3/11","2/11","2/11","-3/11","-1/11","-1/11","0","6/11"],["-3/11","-3/11","0","-7/11","-6/11","-3/11","-6/11","-3/11","-6/11","-7/11"],["-3/11","-2/11","-5/11","-5/11","-2/11","-3/11","0","-3/11","-7/11","-3/11"],["2/11","-3/11","2/11","0","-5/11","1/11","-2/11","-2/11","1/11","-5/11"],["-2/11","-4/11","-2/11","-1/11","-4/11","-1/11","-2/11","-4/11","-2/11"],["1/11","2/11","-2/11","2/11","1/11","0","0","-2/11","-2/11"],["-2/11","1/11","1/11","-2/11","0","1/11","3/11","5/11","3/11","1/11"],["-1/11","0","-5/11","-7/11","-2/11","-2/11","-2/11","-2/11","-7/11","-5/11"]],
    [["3/11","-7/11","-9/11","-9/11","-7/11","3/11","0","-9/11","-1","-9/11"],["3/11","-3/11","2/11","4/11","-1/11","4/11","2/11","-3/11","3/11"],["5/11","1/11","-6/11","-8/11","-6/11","1/11","5/11","0","-7/11","-7/11"],["-1/11","0","-10/11","-15/11","-3/11","1/11","1/11","-3/11","-15/11","-10/11"],["-3/11","1/11","1","1/11","-3/11","0","-3/11","5/11","5/11","-3/11"],["12/11","12/11","0","-4/11","-4/11","5/11","15/11","5/11","-4/11","-4/11"],["0","3/11","-3/11","7/11","7/11","-3/11","3/11","0","0","8/11"],["0","7/11","7/11","0","0","2/11","4/11","7/11","4/11","2/11"],["-5/11","-4/11","-5/11","0","2/11","-3/11","-3/11","-3/11","-3/11","2/11"],["0","-4/11","-1","-8/11","-3/11","-3/11","-3/11","-8/11","-1","-4/11"]],
    [["0","-1/11","-7/11","-1/11","0","0","2/11","-3/11","-3/11","2/11"],["-3/11","-1/11","0","7/11","7/11","0","-1/11","-3/11","0","5/11"],["-5/11","7/11","1","1","7/11","-5/11","0","10/11","9/11","10/11"],["0","6/11","-7/11","-1/11","4/11","-4/11","4/11","-1/11","-7/11","6/11"],["5/11","5/11","5/11","5/11","0","2/11","7/11","6/11","7/11","2/11"],["-5/11","0","6/11","8/11","5/11","0","0","5/11","8/11","6/11"],["1/11","-1/11","3/11","14/11","3/11","-1/11","1/11","0","12/11","12/11"],["7/11","1/11","7/11","0","-7/11","4/11","1/11","1/11","4/11","-7/11"],["-10/11","-10/11","0","-1/11","0","-5/11","-12/11","-5/11","0","-1/11"],["-7/11","-7/11","-3/11","-1","-5/11","-5/11","-1","-3/11","-7/11","-7/11"]],
    [["-5/11","0","1","16/11","6/11","-3/11","-3/11","6/11","16/11","1"],["-5/11","-5/11","-5/11","-5/11","0","-2/11","-7/11","-6/11","-7/11","-2/11"],["-2/11","-2/11","0","5/11","4/11","0","-3/11","0","4/11","5/11"],["-1/11","-2/11","2/11","3/11","2/11","-2/11","-1/11","0","5/11","5/11"],["0","5/11","8/11","6/11","0","-5/11","0","6/11","8/11","5/11"],["5/11","8/11","1/11","-3/11","-3/11","1/11","8/11","5/11"],["6/11","12/11","6/11","0","-3/11","2/11","1","1","2/11","-3/11"],["4/11","3/11","2/11","2/11","0","0","2/11","2/11","3/11","4/11"],["-7/11","-13/11","-13/11","-5/11","-1/11","-5/11","-13/11","-13/11","-7/11"],["1/11","-3/11","-13/11","-13/11","-3/11","1/11","0","-10/11","-16/11","-10/11"]],
    [["0","0","2/11","2/11","1/11","1/11","1/11","2/11","2/11"],["-1/11","-3/11","-1/11","0","0","0","-3/11","-3/11"],["-3/11","0","0","-2/11","0","-2/11","-2/11","0","-2/11"],["-1/11","-1/11","-1/11","-1/11","-1/11","-1/11","0","-1/11","-3/11","-1/11"],["1/11","0","-1/11","0","0","0","0","-1/11","0","1/11"],["3/11","2/11","0","1/11","0","2/11","3/11"],["-3/11","-3/11","0","-2/11","-2/11","-2/11","-4/11","-2/11","-2/11","-2/11"],["-1/11","-3/11","-1/11","0","-1/11","0","-1/11","-3/11","-1/11"],["1/11","2/11","0","2/11","2/11","0","2/11","1/11","0","1/11"],["0","2/11","3/11","2/11","0","0","1/11","1/11","1/11","1/11"]],
    [["-3/11","-2/11","0","-4/11","-2/11","-2/11","-4/11","0","-2/11","-3/11"],["0","0","0","1/11","0","-1/11","0","-1/11","0","1/11"],["0","-1/11","0","0","0","2/11","0","0","0","-1/11"],["1/11","1/11","0","1/11","1/11","0","0","-2/11","-2/11"],["0","3/11","2/11","0","1/11","0","2/11","3/11"],["1/11","0","2/11","2/11","0","1/11","0","1/11","3/11","1/11"],["-2/11","0","0","-1/11","2/11","0","0","2/11","-1/11"],["-1/11","-2/11","-2/11","-1/11","-1/11","-2/11","-2/11","-1/11","0","1/11"],["-1/11","0","0","-3/11","0","0","-1/11","0","-3/11","-3/11"],["-3/11","-1/11","-1/11","-3/11","0","-2/11","-4/11","-2/11","-4/11","-2/11"]],
    [["0","-1/11","-3/11","-3/11","-1/11","0","0","-1/11","-1/11","-1/11"],["-2/11","-2/11","-2/11","0","1/11","0","-2/11","-2/11","-2/11"],["-2/11","-2/11","-1/11","-1/11","-1/11","-2/11","-2/11"],["-2/11","0","1/11","1/11","0","-1/11","-1/11","0","1/11","1/11"],["0","-1/11","0","-1/11","0","0","0","1/11","1/11"],["1/11","1/11","0","-1/11","0","0","0","0","0","-1/11"],["1/11","0","0","-1/11","-1/11","0","0","1/11"],["0","1/11","1/11","0","0","1/11","2/11","3/11","2/11","1/11"],["2/11","3/11","2/11","0","-1/11","1/11","2/11","2/11","1/11","-1/11"],["0","0","-1/11","0","1/11","0","1/11","0","-1/11"]],
    [["-5/11","-3/11","-5/11","-4/11","1/11","-4/11","-5/11","-3/11","-5/11"],["0","0","4/11","6/11","1/11","0","0","1/11","6/11","4/11"],["3/11","2/11","0","4/11","2/11","2/11","4/11","0","2/11","3/11"],["-3/11","-6/11","-6/11","-3/11","0","-1/11","-4/11","-5/11","-4/11","-1/11"],["-5/11","-8/11","-2/11","-1/11","-1/11","-2/11","-8/11","-5/11","0","-1/11"],["2/11","5/11","5/11","5/11","2/11","0","3/11","4/11","4/11","3/11"],["0","-6/11","-7/11","-7/11","-3/11","2/11","-3/11","-7/11","-7/11","-6/11"],["4/11","2/11","2/11","7/11","2/11","2/11","4/11","0","5/11","5/11"],["0","0","3/11","3/11","0","0","0","1/11","3/11","1/11"],["-2/11","-1/11","-2/11","0","1/11","-2/11","-2/11","-2/11","-2/11","1/11"]],
    [["-1/11","-3/11","-4/11","-3/11","-1/11","0","-1/11","-4/11","-4/11","-1/11"],["-2/11","-3/11","-1/11","0","0","-1/11","-3/11","-2/11","0","1/11"],["1/11","-2/11","-5/11","-5/11","-2/11","1/11","0","-3/11","-4/11","-3/11"],["0","6/11","10/11","9/11","3/11","-1/11","3/11","9/11","10/11","6/11"],["0","-3/11","-3/11","0","0","0","-1/11","-3/11","-1/11"],["1/11","0","1/11","2/11","1/11","1/11","1/11","1/11","2/11","1/11"],["-3/11","-1/11","3/11","5/11","3/11","-1/11","-3/11","0","4/11","4/11"],["-5/11","-7/11","-5/11","0","2/11","-3/11","-7/11","-7/11","-3/11","2/11"],["-3/11","-3/11","0","1/11","1/11","-2/11","-5/11","-2/11","1/11","1/11"],["-2/11","-7/11","-8/11","-4/11","-1/11","-1/11","-4/11","-8/11","-7/11","-2/11"]],
    [["-2/11","-7/11","-7/11","-2/11","0","0","-4/11","-7/11","-4/11"],["3/11","1/11","-2/11","-2/11","-2/11","1/11","3/11","0","-1/11","-1/11"],["1/11","4/11","7/11","4/11","1/11","0","2/11","6/11","6/11","2/11"],["2/11","2/11","2/11","3/11","2/11","2/11","3/11","2/11","2/11","2/11"],["4/11","6/11","4/11","0","-1/11","1/11","4/11","4/11","1/11","-1/11"],["0","-2/11","-2/11","-2/11","0","1/11","0","-2/11","-2/11","-2/11"],["0","-2/11","-5/11","-5/11","-2/11","0","0","-2/11","-4/11","-2/11"],["-4/11","-4/11","0","5/11","3/11","-2/11","-4/11","-2/11","3/11","5/11"],["1/11","0","2/11","3/11","0","0","0","0","3/11","2/11"],["1/11","3/11","2/11","0","-1/11","0","2/11","3/11","1/11"]]
  ]
}

==> anc/debarre_voisin.sage <==
"""Section 5. Run with sage debarre_voisin.sage. See README.md for the coordinate conventions."""
from itertools import combinations

triples = list(combinations(range(10), 3))
position = {I: i for i, I in enumerate(triples)}


from functools import lru_cache
from pathlib import Path
import json
import sys


def exterior(M, indices):
    return matrix(M.base_ring(), len(indices), len(indices), lambda i, j:
                  M.matrix_from_rows_and_columns(indices[i], indices[j]).det())


def sage_matrix(gap_matrix, K):
    return matrix(K, [[K(entry.sage()) for entry in row] for row in gap_matrix])


def a7_action(G, K):
    """Return the action on one ten-dimensional summand of wedge^3 U."""
    # U has ordered basis e_i-e_7.  Row vectors carry the permutation action.
    indices = list(combinations(range(6), 3))
    gram = identity_matrix(QQ, 6) + matrix.ones(QQ, 6)
    pairing = matrix(QQ, 20, 20)
    for i, I in enumerate(indices):
        for j, J in enumerate(indices):
            if set(I).isdisjoint(J):
                _, pairing[i,j] = alternating_term(I + J)
    star = exterior(gram, indices)*pairing
    assert star^2 == -7*identity_matrix(QQ, 20)
    z = K.gen()
    root = sum(z^i for i in (1,2,4)) - sum(z^i for i in (3,5,6))

    def wedge_action(g):
        action = matrix(QQ, 6, 6, lambda i,j: ZZ(g(i+1) == j+1) - ZZ(g(7) == j+1))
        return exterior(action, indices)

    # GAP's ordered row nullspace basis fixes the coordinates of the basis table.
    # Select the ambient character by its value on the indicated seven-cycle.
    cycle = G("(1,2,3,4,5,6,7)")
    for eigenvalue in (root, -root):
        kernel = libgap.NullspaceMat(libgap(star.change_ring(K) - eigenvalue*identity_matrix(K, 20)))
        basis = sage_matrix(kernel, K)
        pivots = basis.pivots()
        inverse = basis.matrix_from_columns(pivots).inverse()

        @lru_cache(None)
        def action(g):
            image = basis*wedge_action(g)
            M = image.matrix_from_columns(pivots)*inverse
            assert M*basis == image
            return M

        if action(cycle).trace() == sum(z^i for i in (3,5,6)):
            # The basis table uses this eigenspace.  Relabel the letters by
            # (1,2) to put the ambient seven-cycle character in the paper's
            # V_10 row.  This exchanges the two split seven-cycle classes.
            swap = SymmetricGroup(7)("(1,2)")
            def paper_action(g):
                return action(G(swap*g*swap))
            assert paper_action(G("(1,2,3)")*G("(3,4,5,6,7)")).trace() == sum(z^i for i in (1,2,4))
            return paper_action
    raise ArithmeticError("Could not select the A7 summand")


def psl_action(G, K):
    """Construct the exterior square of a degree-five Dixon representation."""
    a = G("(3,11,9,7,5)(4,12,10,8,6)")
    b = G("(1,2,8)(3,7,9)(4,10,5)(6,12,11)")
    weights = (1,3,4,5,9)
    # Specify the degree-five character by its value at the order-eleven product.
    dixon = libgap.eval("""function(g,h)
        local chi, column;
        column := PositionProperty(ConjugacyClasses(g), class -> h in class);
        chi := First(Irr(g), c -> c[1]=5 and
                     c[column]=Sum([1,3,4,5,9], i->E(11)^i));
        return IrreducibleRepresentationsDixon(g,chi);
    end""")
    representation = dixon(libgap(G), libgap(a*b))

    def raw(g):
        return sage_matrix(libgap.Image(representation, libgap(g)), K)

    product = raw(a*b)
    I = identity_matrix(K, 5)
    basis = matrix(K, [(product - K.gen()^i*I).right_kernel().basis()[0]
                       for i in weights]).transpose()
    # Fix relative eigenvector scales: the off-diagonal entries in the first
    # column of rho(a) are all 1.  A common scale does not affect the action.
    first_column = (basis.inverse()*raw(a)*basis).column(0)
    basis = basis*diagonal_matrix(K, [1] + list(first_column[1:]))
    inverse = basis.inverse()
    pairs = list(combinations(range(5), 2))

    @lru_cache(None)
    def action(g):
        return exterior(inverse*raw(g)*basis, pairs)
    return action


def paper_coordinates(action, name, K):
    # The columns of T are the manuscript coordinate covectors expressed in
    # the constructed dual basis.  This is the sole input specifying that choice.
    with Path(sys.argv[0]).resolve().with_name("coordinate_bases.json").open() as stream:
        rows = json.load(stream)[name]
    T = matrix(K, [[sum(QQ(c)*K.gen()^i for i,c in enumerate(entry))
                    for entry in row] for row in rows])
    inverse = T.inverse()

    @lru_cache(None)
    def coordinate(g):
        return inverse*action(g).inverse().transpose()*T
    return coordinate


def invariant_form(matrices, order):
    # Find the fixed line modulo a split prime.  Rank can only decrease
    # on reduction.  Lift its normalized generator and test the lift on
    # every coefficient over the cyclotomic field, proving existence as well.
    F = GF(4621)
    root = F.multiplicative_generator()^((F.order()-1)//order)
    assert root.multiplicative_order() == order
    equations = []
    for M in matrices:
        mod = matrix(F, 10, 10, [sum(F(c)*root^i for i, c in enumerate(a.polynomial().list())) for a in M.list()])
        wedge = matrix(F, 120, 120, lambda i, j:
                       mod.matrix_from_rows_and_columns(triples[i], triples[j]).det())
        equations.append(wedge - identity_matrix(F, 120))
    fixed = equations[0].stack(equations[1]).right_kernel()
    assert fixed.dimension() == 1
    v = fixed.basis()[0]
    form = {I: a.lift().rational_reconstruction(F.order())
            for I, a in zip(triples, v) if a}
    for M in matrices:
        for I in triples:
            image = sum(c*M.matrix_from_rows_and_columns(I, J).det() for J, c in form.items())
            assert image == form.get(I, 0)
    return form


def alternating_term(indices):
    inversions = sum(a > b for a, b in combinations(indices, 2))
    return tuple(sorted(indices)), (-1)^inversions


def derivative_rank(form):
    # The (a,b) column replaces x_b by x_a in the three exterior factors.
    columns = []
    for a in range(10):
        for b in range(10):
            column = vector(GF(113), 120)
            for I, c in form.items():
                if b in I and (a == b or a not in I):
                    J, sign = alternating_term([a if i == b else i for i in I])
                    column[position[J]] += GF(113)(sign*c)
            columns.append(column)
    return matrix(columns).transpose().rank()


def table_group(name):
    if name == "A7":
        G = AlternatingGroup(7)
        a, b = G("(1,2,3)"), G("(3,4,5,6,7)")
        reps = [G.one(), a*b^-1*a*b, a, a^-1*b*a*b, a^-1*b*a*b^2,
                b, a*b*a*b*a*b^2, a*b, a^-1*b]
    else:
        G = PermutationGroup(["(3,11,9,7,5)(4,12,10,8,6)",
                              "(1,2,8)(3,7,9)(4,10,5)(6,12,11)"])
        a = G("(3,11,9,7,5)(4,12,10,8,6)")
        b = G("(1,2,8)(3,7,9)(4,10,5)(6,12,11)")
        reps = [G.one(), b^-1*a*b*a^-1*b^-1*a^-2, b^-1*a^-1, a*b*a^-1*b^-1*a^-2*b,
                b^-1, a^-2*b^-1*a^-2, a, a^2]
    return G, reps


def quotient_character(G, reps, coordinate):
    # Take traces on the actual coordinate matrices used to compute f.
    sizes = [G.order() // G.centralizer(g).order() for g in reps]
    assert sum(sizes) == G.order()
    row = []
    wedge_traces = []
    for g in reps:
        M = coordinate(g)
        trace = M.trace()
        wedge = (trace^3 - 3*trace*(M^2).trace() + 2*(M^3).trace())/6
        wedge_traces.append(wedge)
        row.append(ZZ(wedge - trace*M.inverse().trace()))
    assert sum(n*c for n,c in zip(sizes, wedge_traces)) == G.order()
    print("Class sizes:", sizes)
    print("Ambient V10 character:", [coordinate(g^-1).trace() for g in reps])
    print("Coordinate covector character:", [coordinate(g).trace() for g in reps])
    print("Quotient character in manuscript order:", row)
    print("Irreducible character rows and their multiplicities in the quotient:")
    for chi in G.irreducible_characters():
        multiplicity = ZZ(sum(n*c*chi(g^-1) for n,c,g in zip(sizes,row,reps))/G.order())
        print(" ", [chi(g) for g in reps], "multiplicity", multiplicity)


def song_coordinates(form):
    # Identify the supports as incidence graphs, then account for exterior
    # signs.  Choose the lexicographically first permutation taking f to -sigma.
    def incidence_graph(support):
        graph = Graph()
        for I in support:
            graph.add_edges((i, I) for i in I)
        return graph

    song = {(0,2,5):1, (1,3,6):1, (2,4,7):1, (0,3,8):-1, (1,4,9):-1,
            (0,7,9):-1, (1,5,8):1, (2,6,9):1, (3,5,7):-1, (4,6,8):-1}
    # Leaves distinguish coordinate vertices from triple vertices.
    def colored(support):
        graph = incidence_graph(support)
        for i in range(10):
            graph.add_edge(i, ('leaf', i))
        return graph

    source, target = colored(form), colored(song)
    isomorphic, initial = source.is_isomorphic(target, certificate=True)
    assert isomorphic
    permutations = []
    for automorphism in target.automorphism_group():
        pi = tuple(automorphism(initial[i]) for i in range(10))
        transformed = {}
        for I, c in form.items():
            J, sign = alternating_term([pi[i] for i in I])
            transformed[J] = c*sign
        if transformed == {I: -c for I, c in song.items()}:
            permutations.append(pi)
    return min(permutations)


def smooth_charts(form):
    # On p_I != 0, normalize the three pivot columns to the identity.
    R = PolynomialRing(GF(113), 21, 'u', order='degrevlex')
    count = 0
    for pivot in triples:
        chart = matrix(R, 3, 10)
        variables = iter(R.gens())
        for row in range(3):
            for col in range(10):
                chart[row, col] = ZZ(col == pivot[row]) if col in pivot else next(variables)
        f = sum(GF(113)(c) * chart.matrix_from_columns(I).det() for I, c in form.items())
        ideal = R.ideal([f] + [f.derivative(u) for u in R.gens()])
        if list(ideal.groebner_basis()) != [1]:
            raise ArithmeticError("Nonunit Jacobian ideal on chart %s" % (pivot,))
        count += 1
        if count % 20 == 0:
            print("A7 unit Jacobian ideals:", count, "of", len(triples), flush=True)
    return count


for name, order in (("PSL211", 11), ("A7", 7)):
    print("\nConstructing", name, flush=True)
    G, reps = table_group(name)
    assert G.order() == (2520 if order == 7 else 660)
    K = CyclotomicField(order)
    if name == "A7":
        ambient = a7_action(G, K)
        pair = [G("(1,5,2)"), G("(3,4,5,6,7)")]
    else:
        ambient = psl_action(G, K)
        pair = [G("(3,11,9,7,5)(4,12,10,8,6)"), G("(1,2,8)(3,7,9)(4,10,5)(6,12,11)")]
    assert G.subgroup(pair).order() == G.order()
    coordinate = paper_coordinates(ambient, name, K)
    f = invariant_form([coordinate(g) for g in pair], order)
    R = PolynomialRing(QQ, ["p%d%d%d" % I for I in triples], order="lex")
    print("Invariant form:", sum(c*R.gen(position[I]) for I,c in f.items()), flush=True)
    rank = derivative_rank(f)
    print("Derivative rank modulo 113:", rank)
    assert rank == 100
    quotient_character(G, reps, coordinate)
    if name == "A7":
        smooth_charts(f)
    else:
        print("Permutation taking f to minus Song's form:", song_coordinates(f), flush=True)


==> anc/pencil_calculations.sage <==
"""The symmetric Gushel--Mukai pencil of Section 5.

Run with sage pencil_calculations.sage.  All five calculations start from
the group action and the Plucker relations.  Only SageMath is required.
"""
from functools import lru_cache
from itertools import combinations, combinations_with_replacement


# 1. The conjugation action of A5 on its six Sylow-5 subgroups gives V5
# on the sum-zero subspace, with basis e_i - e_6.  Fix the ordering so
# that the adapted coordinates below agree with the paper.
def permutation_key(g):
    return tuple(g(i) for i in range(1, 6))


def primitive_vector(v):
    w = vector(ZZ, lcm([a.denominator() for a in v]) * v)
    w = w / gcd(list(w))
    return w if next(a for a in w if a) > 0 else -w


pairs = list(combinations(range(5), 2))


def exterior_square(M):
    return matrix(QQ, 10, 10, lambda i, j:
                  M.matrix_from_rows_and_columns(pairs[i], pairs[j]).det())


G = AlternatingGroup(5)
elements = sorted(G, key=permutation_key)
subgroups = sorted({tuple(sorted(permutation_key(g^i) for i in range(5)))
                    for g in elements if g.order() == 5})
assert len(subgroups) == 6
by_key = {permutation_key(g): g for g in elements}


def action_on_V5(g):
    perm = [subgroups.index(tuple(sorted(permutation_key(g * by_key[h] * g^-1)
                                         for h in H))) for H in subgroups]
    return matrix(QQ, 5, 5, lambda i, j: ZZ(perm[j] == i) - ZZ(perm[5] == i))


A4 = [g for g in elements if g(5) == 5]
a, b = G("(1,2)(3,4)"), G("(1,3,5)")
reps = [G.one(), a, b, a*b, (a*b)^2]
sizes = [G.order() // G.centralizer(g).order() for g in reps]
dual_traces = [exterior_square(action_on_V5(g^-1)).trace() for g in reps]
print("A5 class sizes:", sizes)
print("Character rows, multiplicities in wedge^2 V5^dual, and A4-fixed dimensions:")
for chi in G.irreducible_characters():
    multiplicity = ZZ(sum(n*c*chi(g^-1) for n,c,g in zip(sizes,dual_traces,reps))/G.order())
    fixed = ZZ(sum(chi(g) for g in A4)/len(A4))
    print(" ", [chi(g) for g in reps], "multiplicity", multiplicity, "fixed dimension", fixed)

involutions = [g for g in A4 if g.order() == 2]
A, B = [action_on_V5(g) for g in involutions[:2]]
I = identity_matrix(QQ, 5)
columns = []
for a, b in [(1, 1), (1, -1), (-1, 1), (-1, -1)]:
    eigenspace = (A - a*I).stack(B - b*I).right_kernel()
    columns.extend(primitive_vector(v) for v in eigenspace.basis())
change = exterior_square(matrix(QQ, columns).transpose())

R = PolynomialRing(QQ, ['p%s%s' % (i+1, j+1) for i, j in pairs], order='degrevlex')
x = R.gens()
p12,p13,p14,p15,p23,p24,p25,p34,p35,p45 = x
p = dict(zip(pairs, x))
relations = [p[i,j]*p[k,l] - p[i,k]*p[j,l] + p[i,l]*p[j,k]
             for i,j,k,l in combinations(range(5), 4)]
plucker_basis = list(R.ideal(relations).groebner_basis())


def normal_form(f):
    return R(f).reduce(plucker_basis)


# Solve q(Mx) = q(x) on the quadratic monomials before changing basis.
quadratic_monomials = [u*v for u, v in combinations_with_replacement(x, 2)]
conditions = []
for g in G.gens():
    M = exterior_square(action_on_V5(g))
    Mx = list(M * vector(R, x))
    differences = [m(*Mx) - m for m in quadratic_monomials]
    conditions.extend([[f.monomial_coefficient(m) for f in differences]
                       for m in quadratic_monomials])
net = matrix(QQ, conditions).right_kernel()
assert net.dimension() == 3
quadrics = []
for v, content in zip(net.basis(), (2, 2, 4)):
    q = sum(c*m for c, m in zip(primitive_vector(v), quadratic_monomials))
    quadrics.append(R(q(*list(change * vector(R, x))) / content))
f0, f_infty, third = quadrics
assert f0 == 5*p12^2 + (p14+p24+p35)^2 + (p15+p34)^2 + (p23+p45)^2
assert f_infty == (-9*p12^2 + (2*p13+p23)^2 + (p14-p24)^2 + (p15+2*p25)^2
                   - p34^2 - p35^2 - p45^2 - 6*(p15*p34 + (p14+p24)*p35 + p23*p45))
assert matrix(QQ, [[normal_form(q).monomial_coefficient(m) for m in quadratic_monomials]
                   for q in quadrics]).rank() == 3
print("Invariant pencil generators:", f0, f_infty, sep="\n", flush=True)


# 2. On p_ij != 0 the pivot columns form the identity matrix.  Substitute
# its ten minors in f_2 and apply the Jacobian criterion over F_101.
chart_ring = PolynomialRing(GF(101), 6, 'u')
f2 = f0 + 2*f_infty
for pivot in pairs:
    chart = matrix(chart_ring, 2, 5)
    variables = iter(chart_ring.gens())
    for row in range(2):
        for col in range(5):
            chart[row, col] = ZZ(col == pivot[row]) if col in pivot else next(variables)
    minors = [chart.matrix_from_columns(pair).det() for pair in pairs]
    equation = chart_ring(f2.change_ring(GF(101))(*minors))
    singular = chart_ring.ideal([equation] + [equation.derivative(u) for u in chart_ring.gens()])
    assert list(singular.groebner_basis()) == [1], pivot
print("Smooth at t=2 on all ten charts modulo 101.", flush=True)

# Exhibit one singular plane on each of the three special fibers over QQ.
# With the pivot minor equal to one, the six free entries are local coordinates.
U = PolynomialRing(QQ, 6, 'v')
for parameter, equation, pivot, plane in [
    (0, f0, (0,2), [[1,0,0,0,0], [0,0,1,0,0]]),
    (1, f0 + f_infty, (3,4), [[0,0,0,1,0], [0,0,0,0,1]]),
    ("infinity", f_infty, (0,3), [[1,1,0,0,0], [0,0,0,1,0]]),
]:
    chart = matrix(U, plane)
    for variable, (i,j) in zip(U.gens(), ((i,j) for i in range(2) for j in range(5) if j not in pivot)):
        chart[i,j] += variable
    local = U(equation(*[chart.matrix_from_columns(I).det() for I in pairs]))
    assert all(h.constant_coefficient() == 0 for h in [local] + [local.derivative(v) for v in U.gens()])
    print("Singular plane at t=%s, spanning rows:" % parameter, plane)


# 3. In the adapted basis the Klein four subgroup acts by signs.
# Its average kills each monomial with a nontrivial character.  On the
# survivors, averaging over a 3-cycle gives the full A4 Reynolds operator.
def adapted_action(g):
    return change.inverse() * exterior_square(action_on_V5(g)) * change


signs = [adapted_action(g) for g in involutions]
assert all(M.is_diagonal() for M in signs)
sign_rows = [M.diagonal() for M in signs]
cycle = adapted_action(next(g for g in A4 if g.order() == 3))
cycle_x = list(cycle * vector(R, x))
cycle2_x = list(cycle^2 * vector(R, x))


@lru_cache(None)
def average_monomial(e):
    for row in sign_rows:
        if prod(s^a for s, a in zip(row, e)) != 1:
            return R.zero()
    m = R({e: 1})
    return normal_form((m + m(*cycle_x) + m(*cycle2_x))/3)


def average(f):
    return sum((c*average_monomial(tuple(e)) for e, c in normal_form(f).dict().items()), R.zero())


def standard_monomials(d):
    # Ordinary monomials outside the initial Plucker ideal form a basis of R_d.
    leads = [g.lm() for g in plucker_basis]
    monomials = (prod(factors) for factors in combinations_with_replacement(x, d))
    return [m for m in monomials if not any(lead.divides(m) for lead in leads)]


def coefficients(f, monomials):
    return vector(QQ, [f.monomial_coefficient(m) for m in monomials])


standard = {}
basis = {}
coordinate_rows = {}
coordinate_inverse = {}
for d in (1, 3, 5):
    standard[d] = standard_monomials(d)
    images = [average_monomial(tuple(m.exponents()[0])) for m in standard[d]]
    projected = matrix(QQ, [coefficients(f, standard[d]) for f in images if f]).transpose()
    # Modular pivots select a candidate basis.  Verify its span over QQ.
    basis[d] = projected.matrix_from_columns(projected.change_ring(GF(101)).pivots())
    rows = basis[d].transpose().change_ring(GF(101)).pivots()
    coordinate_rows[d] = [standard[d][i] for i in rows]
    coordinate_inverse[d] = basis[d].matrix_from_rows(rows).inverse()
    assert basis[d]*coordinate_inverse[d]*projected.matrix_from_rows(rows) == projected
    print("dim R_%s^A4 = %s" % (d, basis[d].ncols()), flush=True)
assert [basis[d].ncols() for d in (1, 3, 5)] == [1, 15, 96]
assert average(p12) == p12


def coordinates(f, d):
    return coordinate_inverse[d] * coefficients(f, coordinate_rows[d])


# 4. The sl_5 vector fields act on a minor by replacing one index.
def minor(i, j):
    if i == j:
        return R.zero()
    return p[i,j] if i < j else -p[j,i]


def field_on_minors(i, j):
    return [(minor(i, b) if a == j else 0) + (minor(a, i) if b == j else 0)
            for a, b in pairs]


fields = [vector(R, field_on_minors(i, j)) for i in range(5) for j in range(5) if i != j]
fields += [vector(R, field_on_minors(i, i)) - vector(R, field_on_minors(4, 4))
           for i in range(4)]


def act(field, f):
    return sum((c*f.derivative(u) for c, u in zip(field, x) if c), R.zero())


T.<t> = PolynomialRing(QQ)
K = T.fraction_field()


def reduction_matrices(d):
    # Each column of M represents an averaged numerator at pole order k.
    # The matching column of N gives its reduction at pole order k-1:
    # m*f_t lowers to (k-1)*m, and m*A(f_t) lowers to A(m).
    k = (d+5)//2
    constant, linear, lower = [], [], []
    if d == 3:
        # Keep the coefficient of the complementary class nabla_t omega.
        constant.append(normal_form(-p12*f_infty))
        linear.append(R.zero())
        lower.append(R.zero())
    for field in [None] + fields:
        q = f0 if field is None else act(field, f0)
        h = f_infty if field is None else act(field, f_infty)
        for m in standard[d-2]:
            a, b = average(m*q), average(m*h)
            if a or b:
                constant.append(a)
                linear.append(b)
                lower.append(average((k-1)*m if field is None else act(field, m)))
    M0 = matrix(QQ, [coordinates(a, d) for a in constant]).transpose()
    M1 = matrix(QQ, [coordinates(b, d) for b in linear]).transpose()
    pivots = (M0 + 2*M1).change_ring(GF(101)).pivots()
    assert len(pivots) == basis[d].ncols()
    if d == 3:
        assert pivots[0] == 0
    M0, M1 = [M.matrix_from_columns(pivots) for M in (M0, M1)]
    N = matrix(QQ, [coordinates(lower[i], d-2) for i in pivots]).transpose()
    for j, i in enumerate(pivots):
        assert basis[d]*M0.column(j) == coefficients(constant[i], standard[d])
        assert basis[d]*M1.column(j) == coefficients(linear[i], standard[d])
        assert basis[d-2]*N.column(j) == coefficients(lower[i], standard[d-2])
    return M0.change_ring(K) + K(t)*M1.change_ring(K), N.change_ring(K)


# Reduce nabla_t^2 omega first at pole order 5, then at pole order 4.
M5, N5 = reduction_matrices(5)
M3, N3 = reduction_matrices(3)
g5 = coordinates(average(p12*f_infty^2), 5).change_ring(K)
z5 = M5.solve_right(g5)
g4 = N5*z5
z4 = M3.solve_right(g4)
assert M5*z5 == g5 and M3*z4 == g4
lambda_t = z4[0]
mu_t = (N3*z4)[0] / coordinates(p12, 1)[0]
P, Q = -lambda_t, -mu_t
assert P == 1/t + 1/(t-1) + 5/(5*t-3) + 9/(9*t-5) + 6/(3*t-1) + 9/(9*t+1)
assert Q == (3645*t^4-5022*t^3+1944*t^2-222*t-9)/(t*(t-1)*(3*t-1)^2*(5*t-3)*(9*t+1))
print("Operator D^2 + P*D + Q:", "P = %s" % P.factor(), "Q = %s" % Q.factor(), sep="\n", flush=True)


# 5. At t=2, a nonzero degree-three Jacobian class shows that omega and
# its first derivative are independent on the generic fiber.
jacobian = R.ideal(relations + [f2] + [act(field, f2) for field in fields])
remainder = (p12*f_infty).reduce(jacobian.groebner_basis())
assert remainder == -1500/373*p12*p45^2 and remainder != 0
print("Normal form of p12*f_infty at t=2:", remainder, flush=True)

